Variational Probabilistic Multi-Hypothesis Tracking

This paper proposes a novel multi-target tracking (MTT) algorithm for scenarios with arbitrary numbers of measurements per target. We propose the variational probabilistic multi-hypothesis tracking (VPMHT) algorithm based on the variational Bayesian expectation-maximisation (VBEM) algorithm to resolve the MTT problem in the classic PMHT algorithm. With the introduction of variational inference, the proposed VPMHT handles track-loss much better than the conventional probabilistic multi-hypothesis tracking (PMHT) while preserving a similar or even better tracking accuracy. Extensive numerical simulations are conducted to demonstrate the effectiveness of the proposed algorithm.

==> VPMHT/Data_processing.m <==
% JPDA with Gibbs-Sampling-Aided Marginalisation

% UKF is utilised in this demo for nonlinear filtering

% Note that this demo considers all measurements in data association. In
% implementation, one can utilise gating to reduce the number of candidate
% measurements of each target for faster implementation

clear all
clc


%% Read Data
case_n = 3;
variables = 6;
ospa_final = zeros(40, case_n*variables);
case_interested = 'VPMHT_no_term_Noise';
for iitem = 0:5
    item = int8(iitem);
    Noise_vpmht_batched = csvread([case_interested, '/Sensor10_Noise',num2str(item),'_Clutter1_vpmht_batched.csv']);
    ospa_final(:, case_n*iitem+1) = mean(Noise_vpmht_batched')';
    Noise_pmht_batched = csvread([case_interested, '/Sensor10_Noise',num2str(item),'_Clutter1_pmht_batch.csv']);
    ospa_final(:, case_n*iitem+2) = mean(Noise_pmht_batched')';
    Noise_pda_batched = csvread([case_interested, '/Sensor10_Noise',num2str(item),'_Clutter1_pda.csv']);
    ospa_final(:, case_n*iitem+3) = mean(Noise_pda_batched')';
end
csvwrite([case_interested, '.csv'], ospa_final);
%% plot Noise_Level
% figure;
% box on; hold on;
% plot(Noise_Level(:,1),Noise_Level(:,2),'-gs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% plot(Noise_Level(:,1),Noise_Level(:,3),'-.bo',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% 
% xlabel('Noise Level'); 
% ylabel('Mean OSPA');
% legend('DBSCAN','Cluttered V-GMM');
% grid on;

% %% plot N_Sensors
% figure;
% box on; hold on;
% plot(N_Sensors(:,1),N_Sensors(:,2),'-gs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% plot(N_Sensors(:,1),N_Sensors(:,3),'-.bo',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% 
% xlabel('Number of Sensors'); 
% ylabel('Mean OSPA');
% legend('DBSCAN','Cluttered V-GMM');
% grid on;
% 
% %% plot Different_variance
% figure;
% box on; hold on;
% plot(Different_variance(:,1),Different_variance(:,2),'-rs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','r',...
%     'MarkerFaceColor','r')
% plot(Different_variance(:,1),Different_variance(:,3),'-.ro',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','r',...
%     'MarkerFaceColor','r')
% 
% 
% plot(Different_variance_5(:,1),Different_variance_5(:,2),'-bs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% plot(Different_variance_5(:,1),Different_variance_5(:,3),'-.bo',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% 
% 
% plot(Different_variance_10(:,1),Different_variance_10(:,2),'-gs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% plot(Different_variance_10(:,1),Different_variance_10(:,3),'-.go',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% 
% xlabel('Diversity Coefficient'); 
% ylabel('Mean OSPA');
% legend('DBSCAN 30c','Cluttered V-GMM 30c','DBSCAN 5a 5b 20c','Cluttered V-GMM 5a 5b 20c','DBSCAN 10a 10b 10c','Cluttered V-GMM 10a 10b 10c');
% grid on;
% 
% %% plot DB_tunning
% figure;
% box on; hold on;
% plot(DB_tunning(:,1),DB_tunning(:,2),'-gs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% plot(DB_tunning(:,1),DB_tunning(:,3),'-.bo',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% 
% xlabel('DBSCAN Epsilon'); 
% ylabel('Mean OSPA');
% legend('DBSCAN','Cluttered V-GMM');
% grid on;
% 
% %% plot SNR
% figure;
% box on; hold on;
% plot(SNR(:,1),SNR(:,2),'-gs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% plot(SNR(:,1),SNR(:,3),'-.bo',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% plot(SNR(:,1),SNR(:,4),'-.ro',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','r',...
%     'MarkerFaceColor','r')
% xlabel('Average Number of Clutters per Sensor'); 
% ylabel('Mean OSPA');
% legend('DBSCAN','Cluttered V-GMM', 'V-GMM');
% grid on;
% 
% %% plot Complexity
% figure;
% box on; hold on;
% plot(complexity(:,1),complexity(:,2),'-gs',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','g',...
%     'MarkerFaceColor','g')
% plot(complexity(:,1),complexity(:,3),'-.bo',...
%     'LineWidth',2,...
%     'MarkerSize',10,...
%     'MarkerEdgeColor','b',...
%     'MarkerFaceColor','b')
% 
% xlabel('Given Number of Clusters'); 
% ylabel('Average computing time (s)');
% legend('DBSCAN','Cluttered V-GMM');
% grid on;

